Consistent modelling of the meta-galactic UV background and the thermal/ionization history of the intergalactic medium

Recent observations suggest that hydrogen reionization ends late ($z \simeq 6$) and proceeds quickly. We present here a new model of the meta-galactic UV/X-ray background (UVB) that is consistent with this. It adopts the most recent determinations of the ionizing emissivity due to stars and AGN, as well as of the HI absorber column density distribution. Another major improvement is a new treatment of the intergalactic medium (IGM) opacity for ionizing photons that is able to consistently capture the transition from a neutral to an ionized IGM. Previous synthesis models of the UVB, when used in simulations, yield reionization and thermal histories that are inconsistent with the assumed ionizing emissivities. With our new treatment, this discrepancy is fully resolved. In our fiducial model, galaxies leaking $\lesssim 18\%$ of their Lyman continuum emission drive HI reionization, while AGN drive HeII reionization (completing at $z \simeq 6.2$ and $2.8$ respectively). Due to the limited time available for cooling between HI and HeII reionization, higher IGM temperatures are predicted for late reionization scenarios. In our fiducial model, the predicted temperatures agree well with observational constraints at $z \lesssim 4$, while being slightly high compared to (somewhat uncertain) data above that. Models with a larger contribution of AGN are instead disfavoured by the temperature data, as well as by measurements of the HI and HeII Lyman-$\alpha$ forest opacities. We also present "equivalent-equilibrium" ionization/heating rates that mimic our fiducial UVB model for use in simulation codes that assume ionization equilibrium.

==> anc/TREECOOL <==
0.000000000000000000e+00 6.060000000000000179e-14 3.030000000000000090e-14 1.099999999999999928e-15 3.652962695424000621e-25 3.989419785792000249e-25 3.332527371264000532e-26
1.040844351445357682e-02 6.721083209594782665e-14 3.380992163956520970e-14 1.210356804737990690e-15 4.076821249794159191e-25 4.445918205571937370e-25 3.672845989403108471e-26
2.081688702890715365e-02 7.442771715433510043e-14 3.766484745589506636e-14 1.325810222107454827e-15 4.525201380459679202e-25 4.928042333671754101e-25 4.026245853221357019e-26
3.130210300032945647e-02 8.228738560379617478e-14 4.179989803950746861e-14 1.454916867292940534e-15 5.007032354551264249e-25 5.455371936023875615e-25 4.410406493665705792e-26
4.178731897175176624e-02 9.097423267176728771e-14 4.638767532802323339e-14 1.596311478991318693e-15 5.538707855803951902e-25 6.037963510318319286e-25 4.830397143175954648e-26
5.218465159995744340e-02 1.001447993333815835e-13 5.138381177936707117e-14 1.744896209017660807e-15 6.112381291093607068e-25 6.672254187336408782e-25 5.283625474111369310e-26
6.258198422816312056e-02 1.102402364015812944e-13 5.691768550544227148e-14 1.907205778897235221e-15 6.745438820942706995e-25 7.373317382044520328e-25 5.779410389592608550e-26
7.286306368560768743e-02 1.216857938908771834e-13 6.292108300072070244e-14 2.080015107228264947e-15 7.434598176518432611e-25 8.138445096946037280e-25 6.310455357013238260e-26
8.314414314305226816e-02 1.343172687132943558e-13 6.955622400852792136e-14 2.268357127373173026e-15 8.193066716357982064e-25 8.981755390096686620e-25 6.889373865992533744e-26
9.364484684853020824e-02 1.472527335525573662e-13 7.671536013896849122e-14 2.474806748611302150e-15 9.006999074812383127e-25 9.887218337134652863e-25 7.506497735635930321e-26
1.041455505540081483e-01 1.614324340310461102e-13 8.460960006842405440e-14 2.700021488425972197e-15 9.900719468802463232e-25 1.088265190924305903e-24 8.178046935220790851e-26
1.144878499839336594e-01 1.772282020212722350e-13 9.302615427961277696e-14 2.940404343442605381e-15 1.086119577025551276e-24 1.195023326814451512e-24 8.888564913480946618e-26
1.248301494138591844e-01 1.945644921791397901e-13 1.022776668484688615e-13 3.201887412989386549e-15 1.191280743805547889e-24 1.312024697003307039e-24 9.659519566603024661e-26
1.353239319528433959e-01 2.123513659641323176e-13 1.123306501412755936e-13 3.481114246306526719e-15 1.302983248052946923e-24 1.436737503558015833e-24 1.048664672912935136e-25
1.458177144918276213e-01 2.317561529380342248e-13 1.233664807396140087e-13 3.784421583059743534e-15 1.424908636762528467e-24 1.573170402414405245e-24 1.138325224245106741e-25
1.562718850359396672e-01 2.529094771184634989e-13 1.344306038292941917e-13 4.102800068969770847e-15 1.552376534280349110e-24 1.721753701061314450e-24 1.231383149300554946e-25
1.667260555800517130e-01 2.759911437923913123e-13 1.464851577633015818e-13 4.447634056685576563e-15 1.690972923982510289e-24 1.883982045936021908e-24 1.331843052494778537e-25
1.771233882082574040e-01 2.996321632121264162e-13 1.599411333263044145e-13 4.805445737132277613e-15 1.837891518489578472e-24 2.046665423023167589e-24 1.437408626564532931e-25
1.875207208364630673e-01 3.252955797968230051e-13 1.746298098467138303e-13 5.191785731429146052e-15 1.997501023753769028e-24 2.222975688065223781e-24 1.551140684364282183e-25
1.978466237517923776e-01 3.528233186259647139e-13 1.895886143748530581e-13 5.593975061004128756e-15 2.167880916938747803e-24 2.409046565706920095e-24 1.665799522735021654e-25
2.081725266671216878e-01 3.826681033845851592e-13 2.058158261760004793e-13 6.026546635440402796e-15 2.352209812652393320e-24 2.610149159178170928e-24 1.788590578949857428e-25
2.186711146031113107e-01 4.127401233839642759e-13 2.222818244866023873e-13 6.464094003654509132e-15 2.538995821899980821e-24 2.820002621169476775e-24 1.921000810163294549e-25
2.291697025391009335e-01 4.451615882126016090e-13 2.400569165680511030e-13 6.933034209619867455e-15 2.740221206989638032e-24 3.046404390787001643e-24 2.062886906951749995e-25
2.395507295866479147e-01 4.791646520700652327e-13 2.584969741771936197e-13 7.410716251040779427e-15 2.950649566633360519e-24 3.280295885389897702e-24 2.196589964691690417e-25
2.499317566341949237e-01 5.157525525678880597e-13 2.783482205055235380e-13 7.920589842777612791e-15 3.176562099880585366e-24 3.531266077653234151e-24 2.338330491909478946e-25
2.603052963894506577e-01 5.523361906638981576e-13 2.987845369726511642e-13 8.424559551548404439e-15 3.403513691365448484e-24 3.781804604961646552e-24 2.487402565800194218e-25
2.706788361447063918e-01 5.914955481136771261e-13 3.207103921687583591e-13 8.959718648345169225e-15 3.645718741717027834e-24 4.049174189556881104e-24 2.645542475082447107e-25
2.811348309013537161e-01 6.311253173660341221e-13 3.422157753983039888e-13 9.480457180591778943e-15 3.881936432745081408e-24 4.316517569345475405e-24 2.795900148833144117e-25
2.915908256580010960e-01 6.733998104423104066e-13 3.651519256809740307e-13 1.003066131330923535e-14 4.132615205608393038e-24 4.600509814576855887e-24 2.953812181450054183e-25
3.016723433568776480e-01 7.146686010720218560e-13 3.872432553582378422e-13 1.053934522274853461e-14 4.384760788009237121e-24 4.876711841375384377e-24 3.097085634741628521e-25
3.117538610557542555e-01 7.584332469014140284e-13 4.106512406453052861e-13 1.107176548748962970e-14 4.651068266345387370e-24 5.167882451181896614e-24 3.246074986742027599e-25
3.220961604856797944e-01 8.004232261063661660e-13 4.333404184611764785e-13 1.152003569743562236e-14 4.905113863993087361e-24 5.445866903088276552e-24 3.382237461628725599e-25
3.324384599156053333e-01 8.446754143550067154e-13 4.572482580026567760e-13 1.198463722804060631e-14 5.171259277044134803e-24 5.736531994228799648e-24 3.522772603444059011e-25
3.432734495315030721e-01 8.864159243788155759e-13 4.795779216201713958e-13 1.238607948277122931e-14 5.426782574322097533e-24 6.001034602203841248e-24 3.644200569190343920e-25
3.541084391474008664e-01 9.301668813851631304e-13 5.029607753478176867e-13 1.279835616888312034e-14 5.692996145571918579e-24 6.275156520935273048e-24 3.767905788815535408e-25
3.644283925787523692e-01 9.692021455677299773e-13 5.229716597382398171e-13 1.305394115256365502e-14 5.925967712727042694e-24 6.508926123539530776e-24 3.850405946836286125e-25
3.747483460101038721e-01 1.009787319411693346e-12 5.437230799088121529e-13 1.331044042567086400e-14 6.166173228349029117e-24 6.748784716931880545e-24 3.932143603101555498e-25
3.854738465529201075e-01 1.045112951256725310e-12 5.613784589925728511e-13 1.336731479414470971e-14 6.369488214933521005e-24 6.944905674371856047e-24 3.959585314131759614e-25
3.961993470957363428e-01 1.081650289519322465e-12 5.795812112571044159e-13 1.342084561262241696e-14 6.619116531953939075e-24 7.189455062614394486e-24 4.010019340458251443e-25
4.064199272170087029e-01 1.112186573144193004e-12 5.933577019017821274e-13 1.327505297020570543e-14 6.740671699328066746e-24 7.284292645599916934e-24 3.962835363681279903e-25
4.166405073382810076e-01 1.143535088152090129e-12 6.074287332844131969e-13 1.312786257770304355e-14 6.906632248180992164e-24 7.425016743604734690e-24 3.938902569577605848e-25
4.271955350793344985e-01 1.164379938577886916e-12 6.168216372703276557e-13 1.282803299040930341e-14 7.039526072191237719e-24 7.510747321301737400e-24 3.860189145700092811e-25
4.377505628203879895e-01 1.185529276883296267e-12 6.263145530275431262e-13 1.253068577990761578e-14 7.172372457701164948e-24 7.593929330117577680e-24 3.780244237846371916e-25
4.478162297771901557e-01 1.201448153851298040e-12 6.317379110034271105e-13 1.207353912444094090e-14 7.257090707324121329e-24 7.614722015598735455e-24 3.659219116472939420e-25
4.578818967339923773e-01 1.217502082710772085e-12 6.371585717603241781e-13 1.162942026578214563e-14 7.337473957652666044e-24 7.629400232348604491e-24 3.538391315723811342e-25
4.682241961639178607e-01 1.223496794622703167e-12 6.370797996081562369e-13 1.106469246547454627e-14 7.368685472100477941e-24 7.579743835794105941e-24 3.375794290818945674e-25
4.785664955938433440e-01 1.229500143763004107e-12 6.369689672655787216e-13 1.052026038247568476e-14 7.438757656069553584e-24 7.568803808022909570e-24 3.236061191602903608e-25
4.891267891061236162e-01 1.230433542588568005e-12 6.317955027003468831e-13 9.746102197471908212e-15 7.343970033622643030e-24 7.359019526433477792e-24 2.988677440454184515e-25
4.996870826184038328e-01 1.231434094532252422e-12 6.266629005229197488e-13 9.021111205025330473e-15 7.342370082493983770e-24 7.244147987048986499e-24 2.792812172356928089e-25
5.104125831612200681e-01 1.227412583450219845e-12 6.163858375844584345e-13 8.122209488510595104e-15 7.266412607895584099e-24 7.028150834826216264e-24 2.537801491197626794e-25
5.211380837040362479e-01 1.223368732349378510e-12 6.062293106417854441e-13 7.293881668233808080e-15 7.171219325402866434e-24 6.797617777009866651e-24 2.296043747164899553e-25
5.313586638253086081e-01 1.209068149323874522e-12 5.912362111422903073e-13 6.238239882820928137e-15 7.140861750576896634e-24 6.595659741885109914e-24 2.019538685492396811e-25
5.415792439465809682e-01 1.194833410627340257e-12 5.765391238915948265e-13 5.297751453818901956e-15 7.106935220021720134e-24 6.393912737492574999e-24 1.770410315833311311e-25
5.519360542015278037e-01 1.170029769816627470e-12 5.583018715273254712e-13 4.072089224199420971e-15 6.696243174806560795e-24 5.826603763302133567e-24 1.380864950697115487e-25
5.622928644564746392e-01 1.145934836311058642e-12 5.406351961962648452e-13 3.032643741118756646e-15 6.803574162903122239e-24 5.724741420586177047e-24 1.156805330459641599e-25
5.727458192125487457e-01 1.121110915774973216e-12 5.218127764830917844e-13 1.771589898031241296e-15 6.604250798126812624e-24 5.346830339264986429e-24 8.122728744388332388e-26
5.831987739686227412e-01 1.097119174388743216e-12 5.037059368315773380e-13 9.181477881997501360e-16 6.378481371793920453e-24 4.970472209148890957e-24 5.652211661740061898e-26
5.937124135265463565e-01 1.073304530823159730e-12 4.878977672260842038e-13 3.982717606439999511e-16 6.156470759269659094e-24 4.690605099058570809e-24 3.793581103890268003e-26
6.042260530844699717e-01 1.050296573402310865e-12 4.728384403436530143e-13 1.962530483549630142e-16 5.917182848530115191e-24 4.410711726486920482e-24 2.539648580379949996e-26
6.142540744600690772e-01 1.025703758333902939e-12 4.593008920667363075e-13 1.212260986477394057e-16 5.713133396183418328e-24 4.201542181714490309e-24 1.895603065343401281e-26
6.242820958356682937e-01 1.001192894251385302e-12 4.459842272089798173e-13 8.555204367635482435e-17 5.506485980966933977e-24 3.996901951650129757e-24 1.419588047208035767e-26
6.348521825923800765e-01 9.768035914152494930e-13 4.341882157265165996e-13 6.507892352514817666e-17 5.318036840319576165e-24 3.835771792199679308e-24 1.162492096807611890e-26
6.454222693490918594e-01 9.524433818808248401e-13 4.225002875143017644e-13 5.192984833614834939e-17 5.128163697998688106e-24 3.676115786411127388e-24 9.537030095322787838e-27
6.559701249519863664e-01 9.294805721185241338e-13 4.128601418375438350e-13 4.293180960214493847e-17 4.967913977473493102e-24 3.535801008697409556e-24 8.078021069601439921e-27
6.665179805548808734e-01 9.063960471063178424e-13 4.031824421105808876e-13 3.627107579419981664e-17 4.818449238566674689e-24 3.405471058825767115e-24 6.856928140450218297e-27
6.770234708847575611e-01 8.852891236323665726e-13 3.951250669633415094e-13 3.115879347260639241e-17 4.683612970234853921e-24 3.310989592301730035e-24 5.890631619710296218e-27
6.875289612146343599e-01 8.641016573164324775e-13 3.870084210184654634e-13 2.704387910856844662e-17 4.558939995668124205e-24 3.224424464991117076e-24 5.068878205121185472e-27
6.979749306746736437e-01 8.456884069867400378e-13 3.811516435630108711e-13 2.364827225483903383e-17 4.461892969600824524e-24 3.163742143389084469e-24 4.390221812430098450e-27
7.084209001347128165e-01 8.273166625370028470e-13 3.752522926965109738e-13 2.074204756465796122e-17 4.376471432763222803e-24 3.111289924459116146e-24 3.810464465747514137e-27
7.187928449137414022e-01 8.121090249810913727e-13 3.717722334525615100e-13 1.821629218294575708e-17 4.312099988443688593e-24 3.078095975895977729e-24 3.314020941541648289e-27
7.291647896927699879e-01 7.971024443683900108e-13 3.683000513991973969e-13 1.595677796366314044e-17 4.255181904485367353e-24 3.050218253941189941e-24 2.885196214364387095e-27
7.394505526309155252e-01 7.850524336409599687e-13 3.668513980440217304e-13 1.397050637824292965e-17 4.227376877780687829e-24 3.049487250373859433e-24 2.492396346515309341e-27
7.497363155690610625e-01 7.733288273247316639e-13 3.654731427199525385e-13 1.223971954714635074e-17 4.208512323756630184e-24 3.055073412393343829e-24 2.156084225755078905e-27
7.599258051780812817e-01 7.648288819262198922e-13 3.657017486878539534e-13 1.073971040921658223e-17 4.219538128523332118e-24 3.074254437879835189e-24 1.861850681983238134e-27
7.701152947871016119e-01 7.567227826757028571e-13 3.660605969206615396e-13 9.424026151946022352e-18 4.237277389105183670e-24 3.098551276504758179e-24 1.609868141234788826e-27
7.805518849379586843e-01 7.489006089010356247e-13 3.665508169415874993e-13 8.229588839932748798e-18 4.254021609484578391e-24 3.134981955293964704e-24 1.386773287067795052e-27
7.909884750888158678e-01 7.414765357152735226e-13 3.671602889133357559e-13 7.156247971702770633e-18 4.271478457420367598e-24 3.172213320271164857e-24 1.195022583914316304e-27
8.016165859445925079e-01 7.292765369321294215e-13 3.628988497065030417e-13 6.161536075576744359e-18 4.249979125211802056e-24 3.164147938290916196e-24 1.025631703406813127e-27
8.122446968003692591e-01 7.173603174579917117e-13 3.586559889796677525e-13 5.241336239700491441e-18 4.216293969482154154e-24 3.145180343195381956e-24 8.791655364679871547e-28
8.226959043565771346e-01 6.649556076584330317e-13 3.280987553567291251e-13 4.382006444975100822e-18 3.921930290669031596e-24 2.884588791881533630e-24 7.498007506622218109e-28
8.331471119127851210e-01 6.091115848724041621e-13 2.966067687726491059e-13 3.542023085512809906e-18 3.421942511262133759e-24 2.508758809018071898e-24 6.368941828787846773e-28
8.434226618444797818e-01 4.136247736561183227e-14 3.157210720492914757e-14 2.733408182809546477e-18 3.306212890730943190e-25 3.699067846719442049e-25 5.395986101241061537e-28
8.536982117761743316e-01 1.756581951486127252e-15 2.648402764478442342e-15 1.955627087293723567e-18 3.289955442798065797e-26 5.624939580832620896e-26 4.782069313134015898e-28
8.640900147378203222e-01 4.699491295560368065e-16 7.947608604881644473e-16 1.334018412081730034e-18 1.574243314865344316e-26 2.723819377956276024e-26 3.513582277343278936e-28
8.744818176994664238e-01 2.122835181735505457e-16 3.532206814271696537e-16 9.496944772974773845e-19 7.330170790116207566e-27 1.271452329535097017e-26 2.392252619779322022e-28
8.849521818694371378e-01 1.332109539520448053e-16 2.174541604175956526e-16 6.941200050559718871e-19 4.553579960718384470e-27 7.892264848600667897e-27 1.634167602683770543e-28
8.954225460394078517e-01 9.613632526230948045e-17 1.543796108010669522e-16 5.165039808226210245e-19 2.917638689905547317e-27 5.051884429144536483e-27 1.138500172313136908e-28
9.059382472946664322e-01 7.538040321677222518e-17 1.195762339706188314e-16 3.879666033197308268e-19 2.192758024832362100e-27 3.775678543233786047e-27 8.048414835244249125e-29
9.164539485499251237e-01 6.168270110767598859e-17 9.675400412405587720e-17 2.926174519370258533e-19 1.678683488173202152e-27 2.874295502642779457e-27 5.764853820968091138e-29
9.267350280073696212e-01 5.220160679955180529e-17 8.111912396242041893e-17 2.227569289140657970e-19 1.367847999717609445e-27 2.334620692163317557e-27 4.146906689469428861e-29
9.370161074648142296e-01 4.500246644116340345e-17 6.938880023404987692e-17 1.701683843293224937e-19 1.114618357747938864e-27 1.896518408734789197e-27 2.975634666227718871e-29
9.473116972624546772e-01 3.933862971141530020e-17 6.023674710614789340e-17 1.304797203591240797e-19 9.389988164041210215e-28 1.593952183314624502e-27 2.128198922571746111e-29
9.576072870600952358e-01 3.475543947605060888e-17 5.285363404288833600e-17 1.007129286962409061e-19 7.930577448931759777e-28 1.343169726036184769e-27 1.523602587988145857e-29
9.681221177222847363e-01 3.085858478815401665e-17 4.660174307879336206e-17 7.792787526923276827e-20 6.839447526279819830e-28 1.158568362964838930e-27 1.089659629310627337e-29
9.786369483844743478e-01 2.753658329360064229e-17 4.129382273281589993e-17 6.095849888623471750e-20 5.864607965945615989e-28 9.937173139127340563e-28 7.742529494388350918e-30
9.891012183052283468e-01 2.466361510487422467e-17 3.673254920684442920e-17 4.833035827898237927e-20 5.092133863464223772e-28 8.645800765359753968e-28 5.532256941627026676e-30
9.995654882259823459e-01 2.214311841595556486e-17 3.275920439326938044e-17 3.889655535048424879e-20 4.436938242288894201e-28 7.548987085654504807e-28 3.966142908208835432e-30
1.009963385436845051e+00 1.991903191114044570e-17 2.927906253599905177e-17 3.185956163700725275e-20 3.899262689561659866e-28 6.646747929269307897e-28 2.885990893753990889e-30
1.020361282647707757e+00 1.792131200941690441e-17 2.617657661052534751e-17 2.654684916371286983e-20 3.432204199060076316e-28 5.861807594201094429e-28 2.104178952158925668e-30
1.030679487535599126e+00 1.612463756910270602e-17 2.340821670302717175e-17 2.251599872505161555e-20 3.030180510333766655e-28 5.190242575540461416e-28 1.565939725797976542e-30
1.040997692423490495e+00 1.447819536720911366e-17 2.089267291236907728e-17 1.936572299408399432e-20 2.676646686011033510e-28 4.598030010351341931e-28 1.166960199878619713e-30
1.050847766388551152e+00 1.303448300824988277e-17 1.870153912296245451e-17 1.696570363518549120e-20 2.383958711622498326e-28 4.102671528856703434e-28 9.011555133982641683e-31
1.060697840353611809e+00 1.170502681942639041e-17 1.669380588482088737e-17 1.498282934225290931e-20 2.126810402520789574e-28 3.666705837547285312e-28 6.982233516357913128e-31
1.071741605335030822e+00 1.032103600028461254e-17 1.461896677352954165e-17 1.307797225584308732e-20 1.887814715067561790e-28 3.262231913979003629e-28 5.540120140900934590e-31
1.082785370316450058e+00 9.024331009898539674e-18 1.269397314537854423e-17 1.135596381246611929e-20 1.677838403259568964e-28 2.906058428489335639e-28 4.408627337137400653e-31
1.093294545636203541e+00 7.869006908883166498e-18 1.099626705103564719e-17 9.875137202160938585e-21 1.492048381774112928e-28 2.587029783507066019e-28 3.588742857734774686e-31
1.103803720955956802e+00 6.787959749959121383e-18 9.424458248888602999e-18 8.536731702639398431e-21 1.327048545840440544e-28 2.303168782058940923e-28 2.923776562948157001e-31
1.113827680961521294e+00 5.823898366076337742e-18 8.036581037157728400e-18 7.367835419310762433e-21 1.186740442365017871e-28 2.056187446273154327e-28 2.426442233420060948e-31
1.123851640967085785e+00 4.924826458253318679e-18 6.754149533655853662e-18 6.281583184638068544e-21 1.063139838731744851e-28 1.838934860866766835e-28 2.018675975563694499e-31
1.134989838322661981e+00 3.991511131123269371e-18 5.436399316072966999e-18 5.145131856750312679e-21 9.484021622508989157e-29 1.642308726004744247e-28 1.687787066155705671e-31
1.146128035678237955e+00 3.119355518706069807e-18 4.218968374285650512e-18 4.060448013483325638e-21 8.465173342470133232e-29 1.467599306641330150e-28 1.412205695924731348e-31
1.156722685213206869e+00 2.352786741832972957e-18 3.160743979226855444e-18 3.089455296135204028e-21 7.630523294460966683e-29 1.323293568215227039e-28 1.186498516460390183e-31
1.167317334748176005e+00 1.657108713494981661e-18 2.210752528051523526e-18 2.195155110908349782e-21 6.938124609662748837e-29 1.203470549107282154e-28 1.004986601090773408e-31
1.177419027792319550e+00 1.070758718075721905e-18 1.418555498440839017e-18 1.429350878261932076e-21 6.421638108514544457e-29 1.111343726576164045e-28 8.588168763408464861e-32
1.187520720836463095e+00 5.752331660602370185e-19 7.562931267373562293e-19 7.713918333349456207e-22 6.127627109678204541e-29 1.058063180313952403e-28 7.557042873148668297e-32
1.197173298434156319e+00 2.081887197183683340e-19 2.714473114597138714e-19 2.786087006957738247e-22 6.053308166043160564e-29 1.046099659251008779e-28 6.695016929097463174e-32
1.206825876031849765e+00 1.799780671884724857e-23 2.355101373600225466e-23 4.862564067083750076e-26 1.919320901738108990e-29 3.319734590499281440e-29 1.913800055374695675e-32


==> anc/rates_eq-eq.txt <==
# z    HI_i     HI_h     HeI_i    HeI_h    HeII_i   HeII_h 
0.0000 6.06e-14 2.28e-13 3.03e-14 2.49e-13 1.10e-15 2.08e-14
0.0243 6.72e-14 2.54e-13 3.38e-14 2.77e-13 1.21e-15 2.29e-14
0.0491 7.44e-14 2.82e-13 3.77e-14 3.08e-13 1.33e-15 2.51e-14
0.0747 8.23e-14 3.13e-13 4.18e-14 3.40e-13 1.45e-15 2.75e-14
0.1010 9.10e-14 3.46e-13 4.64e-14 3.77e-13 1.60e-15 3.01e-14
0.1277 1.00e-13 3.82e-13 5.14e-14 4.16e-13 1.74e-15 3.30e-14
0.1550 1.10e-13 4.21e-13 5.69e-14 4.60e-13 1.91e-15 3.61e-14
0.1827 1.22e-13 4.64e-13 6.29e-14 5.08e-13 2.08e-15 3.94e-14
0.2110 1.34e-13 5.11e-13 6.96e-14 5.61e-13 2.27e-15 4.30e-14
0.2406 1.47e-13 5.62e-13 7.67e-14 6.17e-13 2.47e-15 4.69e-14
0.2710 1.61e-13 6.18e-13 8.46e-14 6.79e-13 2.70e-15 5.10e-14
0.3016 1.77e-13 6.78e-13 9.30e-14 7.46e-13 2.94e-15 5.55e-14
0.3330 1.95e-13 7.44e-13 1.02e-13 8.19e-13 3.20e-15 6.03e-14
0.3656 2.12e-13 8.13e-13 1.12e-13 8.97e-13 3.48e-15 6.55e-14
0.3990 2.32e-13 8.89e-13 1.23e-13 9.82e-13 3.78e-15 7.10e-14
0.4331 2.53e-13 9.69e-13 1.34e-13 1.07e-12 4.10e-15 7.69e-14
0.4680 2.76e-13 1.06e-12 1.46e-13 1.18e-12 4.45e-15 8.31e-14
0.5036 3.00e-13 1.15e-12 1.60e-13 1.28e-12 4.81e-15 8.97e-14
0.5400 3.25e-13 1.25e-12 1.75e-13 1.39e-12 5.19e-15 9.68e-14
0.5771 3.53e-13 1.35e-12 1.90e-13 1.50e-12 5.59e-15 1.04e-13
0.6150 3.83e-13 1.47e-12 2.06e-13 1.63e-12 6.03e-15 1.12e-13
0.6545 4.13e-13 1.58e-12 2.22e-13 1.76e-12 6.46e-15 1.20e-13
0.6950 4.45e-13 1.71e-12 2.40e-13 1.90e-12 6.93e-15 1.29e-13
0.7360 4.79e-13 1.84e-12 2.58e-13 2.05e-12 7.41e-15 1.37e-13
0.7780 5.16e-13 1.98e-12 2.78e-13 2.20e-12 7.92e-15 1.46e-13
0.8210 5.52e-13 2.12e-12 2.99e-13 2.36e-12 8.42e-15 1.55e-13
0.8650 5.91e-13 2.28e-12 3.21e-13 2.53e-12 8.96e-15 1.65e-13
0.9104 6.31e-13 2.42e-12 3.42e-13 2.69e-12 9.48e-15 1.75e-13
0.9570 6.73e-13 2.58e-12 3.65e-13 2.87e-12 1.00e-14 1.84e-13
1.0030 7.15e-13 2.74e-12 3.87e-13 3.04e-12 1.05e-14 1.93e-13
1.0500 7.58e-13 2.90e-12 4.11e-13 3.23e-12 1.11e-14 2.03e-13
1.0994 8.00e-13 3.06e-12 4.33e-13 3.40e-12 1.15e-14 2.11e-13
1.1500 8.45e-13 3.23e-12 4.57e-13 3.58e-12 1.20e-14 2.20e-13
1.2043 8.86e-13 3.39e-12 4.80e-13 3.75e-12 1.24e-14 2.27e-13
1.2600 9.30e-13 3.55e-12 5.03e-13 3.92e-12 1.28e-14 2.35e-13
1.3143 9.69e-13 3.70e-12 5.23e-13 4.06e-12 1.31e-14 2.40e-13
1.3700 1.01e-12 3.85e-12 5.44e-13 4.21e-12 1.33e-14 2.45e-13
1.4293 1.05e-12 3.98e-12 5.61e-13 4.33e-12 1.34e-14 2.47e-13
1.4900 1.08e-12 4.13e-12 5.80e-13 4.49e-12 1.34e-14 2.50e-13
1.5493 1.11e-12 4.21e-12 5.93e-13 4.55e-12 1.33e-14 2.47e-13
1.6100 1.14e-12 4.31e-12 6.07e-13 4.63e-12 1.31e-14 2.46e-13
1.6742 1.16e-12 4.39e-12 6.17e-13 4.69e-12 1.28e-14 2.41e-13
1.7400 1.19e-12 4.48e-12 6.26e-13 4.74e-12 1.25e-14 2.36e-13
1.8042 1.20e-12 4.53e-12 6.32e-13 4.75e-12 1.21e-14 2.28e-13
1.8700 1.22e-12 4.58e-12 6.37e-13 4.76e-12 1.16e-14 2.21e-13
1.9392 1.22e-12 4.60e-12 6.37e-13 4.73e-12 1.11e-14 2.11e-13
2.0100 1.23e-12 4.64e-12 6.37e-13 4.72e-12 1.05e-14 2.02e-13
2.0841 1.23e-12 4.58e-12 6.32e-13 4.59e-12 9.75e-15 1.87e-13
2.1600 1.23e-12 4.58e-12 6.27e-13 4.52e-12 9.02e-15 1.74e-13
2.2390 1.23e-12 4.54e-12 6.16e-13 4.39e-12 8.12e-15 1.58e-13
2.3200 1.22e-12 4.48e-12 6.06e-13 4.24e-12 7.29e-15 1.43e-13
2.3991 1.21e-12 4.46e-12 5.91e-13 4.12e-12 6.24e-15 1.26e-13
2.4800 1.19e-12 4.44e-12 5.77e-13 3.99e-12 5.30e-15 1.11e-13
2.5640 1.17e-12 4.18e-12 5.58e-13 3.64e-12 4.07e-15 8.62e-14
2.6500 1.15e-12 4.25e-12 5.41e-13 3.57e-12 3.03e-15 7.22e-14
2.7389 1.12e-12 4.12e-12 5.22e-13 3.34e-12 1.77e-15 5.07e-14
2.8300 1.10e-12 3.98e-12 5.04e-13 3.10e-12 9.18e-16 3.53e-14
2.9239 1.07e-12 3.84e-12 4.88e-13 2.93e-12 3.98e-16 2.37e-14
3.0200 1.05e-12 3.69e-12 4.73e-13 2.75e-12 1.96e-16 1.59e-14
3.1139 1.03e-12 3.57e-12 4.59e-13 2.62e-12 1.21e-16 1.18e-14
3.2100 1.00e-12 3.44e-12 4.46e-13 2.49e-12 8.56e-17 8.86e-15
3.3137 9.77e-13 3.32e-12 4.34e-13 2.39e-12 6.51e-17 7.26e-15
3.4200 9.52e-13 3.20e-12 4.23e-13 2.29e-12 5.19e-17 5.95e-15
3.5287 9.29e-13 3.10e-12 4.13e-13 2.21e-12 4.29e-17 5.04e-15
3.6400 9.06e-13 3.01e-12 4.03e-13 2.13e-12 3.63e-17 4.28e-15
3.7536 8.85e-13 2.92e-12 3.95e-13 2.07e-12 3.12e-17 3.68e-15
3.8700 8.64e-13 2.85e-12 3.87e-13 2.01e-12 2.70e-17 3.16e-15
3.9886 8.46e-13 2.78e-12 3.81e-13 1.97e-12 2.36e-17 2.74e-15
4.1100 8.27e-13 2.73e-12 3.75e-13 1.94e-12 2.07e-17 2.38e-15
4.2335 8.12e-13 2.69e-12 3.72e-13 1.92e-12 1.82e-17 2.07e-15
4.3600 7.97e-13 2.66e-12 3.68e-13 1.90e-12 1.60e-17 1.80e-15
4.4885 7.85e-13 2.64e-12 3.67e-13 1.90e-12 1.40e-17 1.56e-15
4.6200 7.73e-13 2.63e-12 3.65e-13 1.91e-12 1.22e-17 1.35e-15
4.7534 7.65e-13 2.63e-12 3.66e-13 1.92e-12 1.07e-17 1.16e-15
4.8900 7.57e-13 2.64e-12 3.66e-13 1.93e-12 9.42e-18 1.00e-15
5.0333 7.49e-13 2.66e-12 3.67e-13 1.96e-12 8.23e-18 8.66e-16
5.1800 7.41e-13 2.67e-12 3.67e-13 1.98e-12 7.16e-18 7.46e-16
5.3331 7.29e-13 2.65e-12 3.63e-13 1.97e-12 6.16e-18 6.40e-16
5.4900 7.17e-13 2.63e-12 3.59e-13 1.96e-12 5.24e-18 5.49e-16
5.6481 6.65e-13 2.45e-12 3.28e-13 1.80e-12 4.38e-18 4.68e-16
5.8100 6.09e-13 2.14e-12 2.97e-13 1.57e-12 3.54e-18 3.98e-16
5.9730 4.14e-14 2.06e-13 3.16e-14 2.31e-13 2.73e-18 3.37e-16
6.1400 1.76e-15 2.05e-14 2.65e-15 3.51e-14 1.96e-18 2.98e-16
6.3129 4.70e-16 9.83e-15 7.95e-16 1.70e-14 1.33e-18 2.19e-16
6.4900 2.12e-16 4.58e-15 3.53e-16 7.94e-15 9.50e-19 1.49e-16
6.6728 1.33e-16 2.84e-15 2.17e-16 4.93e-15 6.94e-19 1.02e-16
6.8600 9.61e-17 1.82e-15 1.54e-16 3.15e-15 5.17e-19 7.11e-17
7.0526 7.54e-17 1.37e-15 1.20e-16 2.36e-15 3.88e-19 5.02e-17
7.2500 6.17e-17 1.05e-15 9.68e-17 1.79e-15 2.93e-19 3.60e-17
7.4476 5.22e-17 8.54e-16 8.11e-17 1.46e-15 2.23e-19 2.59e-17
7.6500 4.50e-17 6.96e-16 6.94e-17 1.18e-15 1.70e-19 1.86e-17
7.8575 3.93e-17 5.86e-16 6.02e-17 9.95e-16 1.30e-19 1.33e-17
8.0700 3.48e-17 4.95e-16 5.29e-17 8.38e-16 1.01e-19 9.51e-18
8.2923 3.09e-17 4.27e-16 4.66e-17 7.23e-16 7.79e-20 6.80e-18
8.5200 2.75e-17 3.66e-16 4.13e-17 6.20e-16 6.10e-20 4.83e-18
8.7522 2.47e-17 3.18e-16 3.67e-17 5.40e-16 4.83e-20 3.45e-18
8.9900 2.21e-17 2.77e-16 3.28e-17 4.71e-16 3.89e-20 2.48e-18
9.2321 1.99e-17 2.43e-16 2.93e-17 4.15e-16 3.19e-20 1.80e-18
9.4800 1.79e-17 2.14e-16 2.62e-17 3.66e-16 2.65e-20 1.31e-18
9.7320 1.61e-17 1.89e-16 2.34e-17 3.24e-16 2.25e-20 9.77e-19
9.9900 1.45e-17 1.67e-16 2.09e-17 2.87e-16 1.94e-20 7.28e-19
10.2421 1.30e-17 1.49e-16 1.87e-17 2.56e-16 1.70e-20 5.62e-19
10.5000 1.17e-17 1.33e-16 1.67e-17 2.29e-16 1.50e-20 4.36e-19
10.7962 1.03e-17 1.18e-16 1.46e-17 2.04e-16 1.31e-20 3.46e-19
11.1000 9.02e-18 1.05e-16 1.27e-17 1.81e-16 1.14e-20 2.75e-19
11.3964 7.87e-18 9.31e-17 1.10e-17 1.61e-16 9.88e-21 2.24e-19
11.7000 6.79e-18 8.28e-17 9.42e-18 1.44e-16 8.54e-21 1.82e-19
11.9965 5.82e-18 7.41e-17 8.04e-18 1.28e-16 7.37e-21 1.51e-19
12.3000 4.92e-18 6.64e-17 6.75e-18 1.15e-16 6.28e-21 1.26e-19
12.6455 3.99e-18 5.92e-17 5.44e-18 1.03e-16 5.15e-21 1.05e-19
13.0000 3.12e-18 5.28e-17 4.22e-18 9.16e-17 4.06e-21 8.81e-20
13.3457 2.35e-18 4.76e-17 3.16e-18 8.26e-17 3.09e-21 7.41e-20
13.7000 1.66e-18 4.33e-17 2.21e-18 7.51e-17 2.20e-21 6.27e-20
14.0459 1.07e-18 4.01e-17 1.42e-18 6.94e-17 1.43e-21 5.36e-20
14.4000 5.75e-19 3.82e-17 7.56e-19 6.60e-17 7.71e-22 4.72e-20
14.7461 2.08e-19 3.78e-17 2.71e-19 6.53e-17 2.79e-22 4.18e-20
15.1000 1.80e-23 1.20e-17 2.36e-23 2.07e-17 4.86e-26 1.19e-20


==> anc/rates_fiducial.txt <==
# z        HI_i     HI_h     HeI_i    HeI_h    HeII_i   HeII_h   Compton 
 .000E+00 .606E-13 .228E-12 .303E-13 .249E-12 .110E-14 .208E-13 .670E-19
 .491E-01 .743E-13 .281E-12 .376E-13 .306E-12 .132E-14 .250E-13 .806E-19
 .101E+00 .908E-13 .344E-12 .463E-13 .375E-12 .159E-14 .300E-13 .966E-19
 .155E+00 .110E-12 .419E-12 .568E-13 .458E-12 .190E-14 .359E-13 .115E-18
 .211E+00 .134E-12 .509E-12 .694E-13 .558E-12 .226E-14 .428E-13 .137E-18
 .271E+00 .161E-12 .615E-12 .844E-13 .676E-12 .269E-14 .508E-13 .161E-18
 .333E+00 .194E-12 .740E-12 .102E-12 .815E-12 .319E-14 .600E-13 .189E-18
 .399E+00 .231E-12 .885E-12 .123E-12 .977E-12 .377E-14 .707E-13 .221E-18
 .468E+00 .275E-12 .105E-11 .146E-12 .117E-11 .443E-14 .827E-13 .256E-18
 .540E+00 .324E-12 .124E-11 .174E-12 .138E-11 .517E-14 .963E-13 .295E-18
 .615E+00 .381E-12 .146E-11 .205E-12 .162E-11 .600E-14 .111E-12 .338E-18
 .695E+00 .443E-12 .170E-11 .239E-12 .189E-11 .690E-14 .128E-12 .384E-18
 .778E+00 .513E-12 .197E-11 .277E-12 .219E-11 .788E-14 .145E-12 .432E-18
 .865E+00 .588E-12 .226E-11 .319E-12 .251E-11 .891E-14 .164E-12 .482E-18
 .957E+00 .669E-12 .256E-11 .363E-12 .285E-11 .997E-14 .183E-12 .532E-18
 .105E+01 .753E-12 .288E-11 .408E-12 .320E-11 .110E-13 .201E-12 .582E-18
 .115E+01 .838E-12 .320E-11 .454E-12 .355E-11 .119E-13 .218E-12 .629E-18
 .126E+01 .922E-12 .352E-11 .499E-12 .388E-11 .127E-13 .233E-12 .673E-18
 .137E+01 .100E-11 .381E-11 .539E-12 .417E-11 .132E-13 .243E-12 .711E-18
 .149E+01 .107E-11 .406E-11 .574E-12 .441E-11 .133E-13 .246E-12 .742E-18
 .161E+01 .113E-11 .426E-11 .601E-12 .458E-11 .130E-13 .243E-12 .763E-18
 .174E+01 .117E-11 .442E-11 .619E-12 .468E-11 .124E-13 .233E-12 .772E-18
 .187E+01 .120E-11 .452E-11 .629E-12 .470E-11 .115E-13 .218E-12 .766E-18
 .201E+01 .121E-11 .455E-11 .628E-12 .463E-11 .104E-13 .198E-12 .749E-18
 .216E+01 .121E-11 .452E-11 .617E-12 .446E-11 .892E-14 .172E-12 .726E-18
 .232E+01 .120E-11 .443E-11 .596E-12 .420E-11 .723E-14 .142E-12 .696E-18
 .248E+01 .117E-11 .429E-11 .566E-12 .386E-11 .530E-14 .107E-12 .658E-18
 .265E+01 .112E-11 .410E-11 .530E-12 .345E-11 .317E-14 .699E-13 .610E-18
 .283E+01 .107E-11 .389E-11 .493E-12 .303E-11 .121E-14 .345E-13 .549E-18
 .302E+01 .102E-11 .369E-11 .461E-12 .275E-11 .426E-15 .158E-13 .475E-18
 .321E+01 .968E-12 .350E-11 .433E-12 .254E-11 .210E-15 .900E-14 .397E-18
 .342E+01 .918E-12 .332E-11 .409E-12 .238E-11 .135E-15 .617E-14 .328E-18
 .364E+01 .873E-12 .317E-11 .390E-12 .224E-11 .956E-16 .451E-14 .270E-18
 .387E+01 .834E-12 .304E-11 .375E-12 .215E-11 .704E-16 .338E-14 .220E-18
 .411E+01 .802E-12 .294E-11 .365E-12 .209E-11 .530E-16 .256E-14 .179E-18
 .436E+01 .777E-12 .286E-11 .360E-12 .205E-11 .404E-16 .194E-14 .145E-18
 .462E+01 .758E-12 .281E-11 .359E-12 .204E-11 .298E-16 .144E-14 .118E-18
 .489E+01 .745E-12 .279E-11 .361E-12 .204E-11 .221E-16 .106E-14 .948E-19
 .518E+01 .732E-12 .276E-11 .363E-12 .205E-11 .166E-16 .772E-15 .762E-19
 .549E+01 .709E-12 .268E-11 .355E-12 .200E-11 .126E-16 .558E-15 .611E-19
 .581E+01 .609E-12 .229E-11 .297E-12 .166E-11 .988E-17 .402E-15 .488E-19
 .614E+01 .311E-14 .186E-13 .377E-14 .321E-13 .783E-17 .282E-15 .390E-19
 .649E+01 .729E-15 .441E-14 .894E-15 .765E-14 .345E-17 .145E-15 .311E-19
 .686E+01 .337E-15 .205E-14 .416E-15 .355E-14 .172E-17 .803E-16 .248E-19
 .725E+01 .215E-15 .132E-14 .268E-15 .226E-14 .934E-18 .454E-16 .198E-19
 .765E+01 .156E-15 .958E-15 .195E-15 .163E-14 .521E-18 .256E-16 .158E-19
 .807E+01 .120E-15 .744E-15 .152E-15 .126E-14 .294E-18 .143E-16 .126E-19
 .852E+01 .967E-16 .602E-15 .124E-15 .102E-14 .168E-18 .795E-17 .100E-19
 .899E+01 .796E-16 .499E-15 .103E-15 .849E-15 .997E-19 .446E-17 .799E-20
 .948E+01 .667E-16 .421E-15 .870E-16 .719E-15 .627E-19 .258E-17 .635E-20
 .999E+01 .566E-16 .358E-15 .743E-16 .615E-15 .428E-19 .156E-17 .504E-20
 .105E+02 .483E-16 .308E-15 .640E-16 .531E-15 .321E-19 .101E-17 .398E-20
 .111E+02 .415E-16 .265E-15 .552E-16 .459E-15 .259E-19 .696E-18 .312E-20
 .117E+02 .356E-16 .227E-15 .474E-16 .394E-15 .211E-19 .500E-18 .243E-20
 .123E+02 .306E-16 .196E-15 .408E-16 .339E-15 .178E-19 .372E-18 .185E-20
 .130E+02 .265E-16 .169E-15 .353E-16 .293E-15 .154E-19 .282E-18 .138E-20
 .137E+02 .230E-16 .147E-15 .306E-16 .255E-15 .133E-19 .213E-18 .974E-21
 .144E+02 .200E-16 .128E-15 .266E-16 .221E-15 .116E-19 .158E-18 .621E-21
 .151E+02 .174E-16 .111E-15 .232E-16 .192E-15 .101E-19 .110E-18 .301E-21


==> anc/readme.txt <==
The content of the ancillary files is as follows:

rate_fiducial.txt
-----------------
Photoionization and photoheating rates in the fiducial UVB model. The first 6 columns contain the same data as in Table D1 in the manuscript. The rates are in units of 1/s and eV/s.

rate_eqeq.txt
-----------------
Photoionization and photoheating rates in the equivalent-equilibrium model. This is the same data that is provided in Table D2 in the manuscript. The rates are in units of 1/s and eV/s.

TREECOOL
-----------------
Photoionization and photoheating rates in the equivalent-equilibrium model in the format expected by the P-Gadget3 code. Simply replace the TREECOOL file in the code directory with this file. The columns contain:

log10(1+z)
Gamma_HI [1/s]
Gamma_HeI [1/s]
Gamma_HeII [1/s]
H_HI [erg/s]
H_HeI [erg/s]
H_HeII [erg/s]

